Solving graph compression via optimal transport

We propose a new approach to graph compression by appeal to optimal transport. The transport problem is seeded with prior information about node importance, attributes, and edges in the graph. The transport formulation can be setup for either directed or undirected graphs, and its dual characterization is cast in terms of distributions over the nodes. The compression pertains to the support of node distributions and makes the problem challenging to solve directly. To this end, we introduce Boolean relaxations and specify conditions under which these relaxations are exact. The relaxations admit algorithms with provably fast convergence. Moreover, we provide an exact $O(d \log d)$ algorithm for the subproblem of projecting a $d$-dimensional vector to transformed simplex constraints. Our method outperforms state-of-the-art compression methods on graph classification.

==> PlotsAll.py <==
import numpy as np
import pandas as pd
import os



preamble = "\definecolor{mycolor1}{rgb}{0.00000,0.44700,0.74100}% \n \
\definecolor{mycolor2}{rgb}{0.85000,0.32500,0.09800} \n \
\\begin{tikzpicture} \n \
\\begin{axis}[%  \n \
width= \\figW, %6.028in, \n \
height= \\figH, %4.754in, \n \
at={(1.011in,0.642in)}, \n \
scale only axis, \n \
xmin=0.15,  \n \
xmax=0.85,  \n \
xlabel={{\\bf Training fraction}},    \n \
ytick = {.100, .105, .110, .115, .120, .125}, \n \
yticklabel style={/pgf/number format/precision=3}, \n \
line width=2pt,  \n \
grid=both,   \n \
grid style={line width=.3pt, draw=gray!10},  \n \
major grid style={line width=.2pt,draw=gray!50}, \n \
ylabel={{\\bf Average Accuracy}},   \n \
axis background/.style={fill=white}, \n \
title style= {font=\\Large}, \n \
title={{\\bf }}, \n \
legend style={at={(0.05,0.84)},anchor= south west,legend cell align=left,align=left,draw=white!15!black}, \n \
xlabel style={font=\\Large},ylabel style={font=\\Large}, ticklabel style={font=\\Large},y label style={at={(axis description cs:-0.12,0.5)}},x label style={at={(axis description cs:.5,-0.07)}},legend style={legend cell align=left,align=left,draw=white!15!black},scaled y ticks = false, y tick label style={/pgf/number format/fixed}, legend image post style={scale=.5} \n \
] \n \
"

#%\addplot [color=mycolor1,solid] \n \
# %plot [error bars/.cd, y dir = both, y explicit] \n \
# %table[row sep=crcr, y error plus index=2, y error minus index=3]{% \n \
#\addlegendentry{Silhouette};


#data = ['MSRC_9', 'MUTAG', 'Mutagenicity', 'MSRC_21C', 'COX2_MD', 'DHFR']

data = ['MSRC_9', 'DHFR', 'MSRC_21C', 'BZR_MD']
ratio = 0.5


output_folder =  'AllPlots5runsFinal'+str(ratio)    ####C is with previous of stationary
if not os.path.exists(output_folder):
    os.mkdir(output_folder)

in_folder_spectral = os.path.join('REC_code', 'SpectralCompressedResults5runs' + str(ratio))  
in_folder_ours_50 = 'CompressedResultsStationaryDelete20_nodes5runs' + str(ratio)
in_folder_affinity = os.path.join('jmlr', 'Affinity_GS_CompressedResults5runs' + str(ratio))
in_folder_algebraic = os.path.join('jmlr', 'Algebraic_JC_CompressedResults5runs' + str(ratio))
in_folder_ours = os.path.join('CompressedResultsStationaryDelete_nodes5runs' + str(ratio))
in_folder_heavy = os.path.join('jmlr', 'Heavy_Edge_CompressedResults5runs' + str(ratio))
#in_folder_edges = os.path.join('jmlr', 'Variation_Edges_CompressedResults' + str(ratio))
#in_folder_ours_uniform_5_runs = 'CompressedResults_nodes5runs' + str(ratio)


c_same = 0.1
c_distinct = 0.2
lambda_1 = 1  
#Test size 0.1, accuracy: 0.8315789473684211 +/- 0.0515682051112248, time: 0.04386157989501953

def readfile(filename):
    std = []
    acc = []
    train_size = []
    with open(filename, 'r') as f: 
        for line in f:
            line_list = line.split(',')
            tr_size = round(float(line_list[0].split()[-1]), 1)
            #tr_size =      #round(1 - float(test_size), 1)
            accuracy = float(line_list[1].split(':')[-1].split('+/-')[0])
            std_dev =  float(line_list[1].split(':')[-1].split('+/-')[1])
            train_size.append(tr_size)
            acc.append(accuracy)
            std.append(std_dev)
            

            
    return train_size, acc, std 
    #print('Acc : ', acc)
    #print('Std : ', std)
    #print('Train size: ', train_size)
            

#\addplot [color=mycolor1,solid,forget plot]
# plot [error bars/.cd, y dir = both, y explicit]
# table[row sep=crcr, y error plus index=2, y error minus index=3]{%
#0.1	0.1029  0.0002	0.0002\\
#0.2	0.1028	0.0003	0.0003\\
#0.3	0.1028	0.0004	0.0004\\
#0.4	0.1030	0.0005	0.0005\\
#0.5	0.1031	0.0005	0.0005\\
#0.6	0.1031	0.0007	0.0007\\
#0.7	0.1032	0.0009	0.0009\\
#0.8	0.1032	0.0012	0.0012\\
#0.9 0.1024  0.0017  0.0017\\
#};

def make_plots():
    for dataset in data:
        print("\n\n \n Dataset :", dataset)
        print("----------------------------------")
        out_filename = os.path.join(output_folder, 'ClassificationPlot'+ dataset.lower() + str(ratio) + dataset.lower() + '.tex')
        spectral_filename = os.path.join(in_folder_spectral, dataset.lower()+ '_all')
        ours_filename_50 = os.path.join(in_folder_ours_50, dataset.lower() + '0')
        affinity_filename = os.path.join(in_folder_affinity, dataset.lower() + '_all')
        algebraic_filename = os.path.join(in_folder_algebraic,  dataset.lower() + '_all')
        ours_filename = os.path.join(in_folder_ours,  dataset.lower() + '_all')
        heavy_filename = os.path.join(in_folder_heavy,  dataset.lower() + '_all')
        #edges_filename = os.path.join(in_folder_edges,  dataset.lower() + '_all')
        #ours_U5_filename = os.path.join(in_folder_ours_uniform_5_runs,  dataset.lower() + '_all')
        
        #uncompressed_filename = os.path.join("UncompressedResults", dataset)
        
        #tr_ours_U1, acc_ours_U1, std_ours_U1 = readfile(ours_U1_filename)
        tr_spectral, acc_spectral, std_spectral = readfile(spectral_filename)
        tr_affinity, acc_affinity, std_affinity = readfile(affinity_filename)
        tr_algebraic, acc_algebraic, std_algebraic = readfile(algebraic_filename)
        tr_ours, acc_ours, std_ours = readfile(ours_filename) 
        tr_heavy, acc_heavy, std_heavy = readfile(heavy_filename)
        #tr_edges, acc_edges, std_edges = readfile(edges_filename)
        tr_ours_50, acc_ours_50, std_ours_50 = readfile(ours_filename_50)
        
        #tr_uncomp, acc_uncomp, std_uncomp = readfile(uncompressed_filename)
        
        
        #string2 =  '\addplot [color=mycolor1,solid,forget plot] plot [error bars/.cd, y dir = both, y explicit] table[row sep=crcr, y error plus index=2, y error minus index=3]{\n'
        string1 = '\\addplot [color=mycolor1,solid] table[row sep=crcr]{\n'
        string2 = '\\addplot [color=mycolor1,solid,forget plot] \n \
                    plot [error bars/.cd, y dir = both, y explicit] \n \
                    table[row sep=crcr, y error plus index=2, y error minus index=3]{\n'
        string3 = '\\addplot [color=mycolor2,solid] table[row sep=crcr]{\n'
        string4 = '\\addplot [color=mycolor2,solid,forget plot] \n \
                    plot [error bars/.cd, y dir = both, y explicit] \n \
                    table[row sep=crcr, y error plus index=2, y error minus index=3]{\n' 
        
        string5 = '\\addplot [color=blue,solid] table[row sep=crcr]{\n'
        string6 = '\\addplot [color=blue,solid,forget plot] \n \
                    plot [error bars/.cd, y dir = both, y explicit] \n \
                    table[row sep=crcr, y error plus index=2, y error minus index=3]{\n' 
        
        string7 = '\\addplot [color=magenta,solid] table[row sep=crcr]{\n'
        string8 = '\\addplot [color=magenta,solid,forget plot] \n \
                    plot [error bars/.cd, y dir = both, y explicit] \n \
                    table[row sep=crcr, y error plus index=2, y error minus index=3]{\n' 
        string9 = '\\addplot [color=black,solid] table[row sep=crcr]{\n'
        string10 = '\\addplot [color=black,solid,forget plot] \n \
                    plot [error bars/.cd, y dir = both, y explicit] \n \
                    table[row sep=crcr, y error plus index=2, y error minus index=3]{\n'
        string11 = '\\addplot [color=brown,dotted] table[row sep=crcr]{\n'
        string12 = '\\addplot [color=brown,dotted,forget plot] \n \
                    plot [error bars/.cd, y dir = both, y explicit] \n \
                    table[row sep=crcr, y error plus index=2, y error minus index=3]{\n'
        
        string13 = '\\addplot [color=green,dotted] table[row sep=crcr]{\n'
        string14 = '\\addplot [color=green,dotted,forget plot] \n \
                    plot [error bars/.cd, y dir = both, y explicit] \n \
                    table[row sep=crcr, y error plus index=2, y error minus index=3]{\n'
        
        
        
        with open(out_filename, 'w') as f:
            f.write(preamble+'\n')
            f.write('\\addlegendentry{OTC (50)}; \n')
            f.write(string1)
            for size, accuracy in zip(tr_ours_50, acc_ours_50)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + '\\\\' + '\n')
            f.write('};\n\n')
            f.write(string2)
            for size, accuracy, deviation in zip(tr_ours_50, acc_ours_50, std_ours_50)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + ' ' + str(deviation) + ' ' + str(deviation) + '\\\\' + '\n')
            f.write('};\n\n')
            
            f.write('\\addlegendentry{REC}; \n')
            f.write(string3)
            for size, accuracy in zip(tr_spectral, acc_spectral)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + '\\\\' + '\n')
            f.write('};\n\n')
            f.write(string4)
            for size, accuracy, deviation in zip(tr_spectral, acc_spectral, std_spectral)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + ' ' + str(deviation) + ' ' + str(deviation) + '\\\\' + '\n')
            f.write('};\n\n')
            
            f.write('\\addlegendentry{Affinity}; \n')
            f.write(string5)
            for size, accuracy in zip(tr_affinity, acc_affinity)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + '\\\\' + '\n')
            f.write('};\n\n')
            f.write(string6)
            for size, accuracy, deviation in zip(tr_affinity, acc_affinity, std_affinity)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + ' ' + str(deviation) + ' ' + str(deviation) + '\\\\' + '\n')
            f.write('};\n\n')
            
            
            f.write('\\addlegendentry{Algebraic}; \n')
            f.write(string7)
            for size, accuracy in zip(tr_algebraic, acc_algebraic)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + '\\\\' + '\n')
            f.write('};\n\n')
            f.write(string8)
            for size, accuracy, deviation in zip(tr_algebraic, acc_algebraic, std_algebraic)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + ' ' + str(deviation) + ' ' + str(deviation) + '\\\\' + '\n')
            f.write('};\n\n')
            
            f.write('\\addlegendentry{Heavy}; \n')
            f.write(string9)
            for size, accuracy in zip(tr_heavy, acc_heavy)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + '\\\\' + '\n')
            f.write('};\n\n')
            f.write(string10)
            for size, accuracy, deviation in zip(tr_heavy, acc_heavy, std_heavy)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + ' ' + str(deviation) + ' ' + str(deviation) + '\\\\' + '\n')
            f.write('};\n\n')
            
            
            f.write('\\addlegendentry{OTC (100)}; \n')
            f.write(string11)
            for size, accuracy in zip(tr_ours, acc_ours)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + '\\\\' + '\n')
            f.write('};\n\n')
            f.write(string12)
            for size, accuracy, deviation in zip(tr_ours, acc_ours, std_ours)[::-1]:
                f.write(str(size) + ' ' + str(accuracy) + ' ' + str(deviation) + ' ' + str(deviation) + '\\\\' + '\n')
            f.write('};\n\n')
            
#            f.write('\\addlegendentry{U5}; \n')
#            f.write(string13)
#            for size, accuracy in zip(tr_ours_U5, acc_ours_U5)[::-1]:
#                f.write(str(size) + ' ' + str(accuracy) + '\\\\' + '\n')
#            f.write('};\n\n')
#            f.write(string14)
#            for size, accuracy, deviation in zip(tr_ours_U5, acc_ours_U5, std_ours_U5)[::-1]:
#                f.write(str(size) + ' ' + str(accuracy) + ' ' + str(deviation) + ' ' + str(deviation) + '\\\\' + '\n')
#            f.write('};\n\n')
##            
            
            
            
            f.write('\\end{axis}\n')
            f.write('\\end{tikzpicture}\n')
            
            #for acc_ours, acc_REC in zip(acc_comp, acc_spec)[::-1]:
            #    print(100*acc_ours, 100*acc_REC)
                #print("Ours :", acc_comp)
                #print("REC :", acc_spec)
        
            #print([100 * acc for acc in acc_uncomp[1:-1][::-1]])
        
#        nodes_filename = os.path.join(spectral_folder, 'n_nodes_' + dataset.lower() + '.csv')
#        df = pd.read_csv(nodes_filename, header=None)
#        nodes = df.values.flatten()
#        #graphs_info = datasets.fetch_dataset(dataset, verbose=False)  
#        for c_same, c_distinct in [(1, 2)]:                
#            graphs, graph_labels = CompressAllGraphs(dataset, lambda_1 = lambda_1, c_same=c_same, c_distinct=c_distinct, nodes = nodes)
#
#            output_file = os.path.join(output_folder, dataset.lower() + 


if __name__ == "__main__":
    make_plots()
